Eclipse observations of V838 Her (Nova Her 1991) during nova eruption

I observed the very fast nova V838 Her (Nova Her 1991, optical peak at 5-5.4 mag) during the fading phase of the nova eruption in 1991. I detected eclipses, for the first time in the world in any nova during eruption, and the epochs of the eclipses were reported to IAU Circular No. 5262. Although these epochs have been referenced in the literature, the light curves of these eclipses remained unpublished. Here, I present these light curves. The phase-averaged light curve around 1991 April 21 (mean V=13.1, 27 d after the optical peak) showed an 0.14 mag primary eclipse and an 0.03 mag secondary eclipse. Combined with the subsequent literature, the eclipses likely appeared after 1991 April 14 (V=12.5). It has been suggested that the accretion disk had already been re-established before this epoch and I found no strong argument against this. The early appearance of the secondary minimum appears to be a phenomenon common to very fast novae and it looks likely to be explained, at least partly, by a strongly heated secondary. This observation reinforces the possible interpretation of the early presence of a transient luminous donor for the fastest nova V1674 Her (Nova Her 2021). As a comparison and my motivation of the observation of V838 Her, I briefly review the early history of V1500 Cyg (Nova Cyg 1975).

==> anc/v.bjd <==
# BJD-2400000 V-C
48348.273616 -1.902
48348.273824 -1.915
48348.274033 -1.905
48348.274241 -1.885
48348.274449 -1.933
48348.274658 -1.929
48348.275364 -1.895
48348.276256 -1.922
48348.276464 -1.943
48348.276672 -1.918
48348.276881 -1.897
48348.277089 -1.926
48348.277297 -1.926
48348.277506 -1.919
48348.277714 -1.925
48348.277922 -1.933
48348.278131 -1.937
48348.278455 -1.944
48348.278663 -1.916
48348.278872 -1.912
48348.279080 -1.945
48348.279288 -1.913
48348.279497 -1.917
48348.279705 -1.909
48348.279913 -1.936
48348.280121 -1.912
48348.280330 -1.932
48348.280654 -1.907
48348.280862 -1.903
48348.281059 -1.888
48348.281267 -1.929
48348.281464 -1.918
48348.281672 -1.872
48348.281869 -1.896
48348.282078 -1.905
48348.282274 -1.930
48348.282483 -1.909
48348.282807 -1.911
48348.283003 -1.915
48348.283212 -1.904
48348.283409 -1.895
48348.283617 -1.910
48348.283825 -1.890
48348.284022 -1.934
48348.284230 -1.930
48348.284427 -1.913
48348.284635 -1.918
48348.284959 -1.919
48348.285156 -1.902
48348.285365 -1.933
48348.285573 -1.901
48348.285781 -1.915
48348.285990 -1.910
48348.286198 -1.909
48348.286406 -1.904
48348.286615 -1.906
48348.286823 -1.907
48348.287147 -1.925
48348.287355 -1.945
48348.287564 -1.927
48348.287760 -1.950
48348.287969 -1.926
48348.288166 -1.926
48348.288375 -1.926
48348.288572 -1.912
48348.288780 -1.909
48348.288988 -1.929
48348.289312 -1.883
48348.289521 -1.913
48348.289729 -1.939
48348.289937 -1.919
48348.290134 -1.884
48348.290331 -1.915
48348.290539 -1.894
48348.290736 -1.893
48348.290944 -1.921
48348.291141 -1.895
48348.291465 -1.939
48348.291673 -1.934
48348.292044 -1.888
48348.292252 -1.908
48348.292449 -1.903
48348.292657 -1.882
48348.292854 -1.891
48348.293062 -1.913
48348.293259 -1.907
48348.293467 -1.946
48348.293676 -1.911
48348.293872 -1.902
48348.294081 -1.907
48348.294278 -1.927
48348.294486 -1.881
48348.294683 -1.899
48348.294891 -1.902
48348.295099 -1.951
48348.295308 -1.919
48348.295504 -1.920
48348.295713 -1.905
48348.295921 -1.887
48348.296129 -1.920
48348.296546 -1.926
48348.296743 -1.915
48348.296940 -1.880
48348.297148 -1.920
48348.297345 -1.930
48348.297553 -1.888
48348.297750 -1.891
48348.297958 -1.890
48348.298166 -1.902
48348.298375 -1.912
48348.298583 -1.907
48348.298791 -1.898
48348.298988 -1.912
48348.299197 -1.919
48348.299405 -1.909
48348.299613 -1.918
48348.299822 -1.901
48348.300030 -1.896
48348.300238 -1.916
48348.300447 -1.942
48348.300656 -1.927
48348.300864 -1.894
48348.301073 -1.922
48348.301281 -1.909
48348.301489 -1.928
48348.301698 -1.905
48348.301906 -1.901
48348.302114 -1.901
48348.302323 -1.916
48348.302531 -1.932
48348.302739 -1.894
48348.302948 -1.919
48348.303156 -1.916
48348.303364 -1.881
48348.303573 -1.899
48348.303781 -1.892
48348.303989 -1.885
48348.304198 -1.906
48348.304568 -1.915
48348.304776 -1.934
48348.304985 -1.896
48348.305193 -1.893
48348.305401 -1.911
48348.305610 -1.930
48348.305818 -1.883
48348.306026 -1.898
48348.306235 -1.855
48348.306443 -1.900
48348.306651 -1.900
48348.306860 -1.879
48348.307068 -1.898
48348.307276 -1.917
48348.307485 -1.890
48348.307693 -1.890
48348.307901 -1.902
48348.308110 -1.892
48348.308318 -1.895
48348.308526 -1.875
48348.308735 -1.896
48348.308943 -1.882
48348.309151 -1.887
48348.309360 -1.875
48348.309568 -1.905
48348.309776 -1.880
48348.309985 -1.915
48348.310193 -1.948
48348.310401 -1.890
48348.310610 -1.933
48348.310818 -1.894
48348.311026 -1.902
48348.311235 -1.903
48348.311443 -1.896
48348.311651 -1.897
48348.311860 -1.868
48348.312068 -1.891
48348.312276 -1.883
48348.312485 -1.894
48348.312693 -1.866
48348.312902 -1.863
48348.313111 -1.889
48348.313319 -1.877
48348.313527 -1.892
48348.313736 -1.893
48348.313944 -1.894
48348.314152 -1.878
48348.314361 -1.905
48348.314569 -1.893
48348.314777 -1.921
48348.314986 -1.896
48348.315194 -1.925
48348.315402 -1.889
48348.315611 -1.879
48348.315819 -1.892
48348.316027 -1.901
48348.316236 -1.881
48348.316444 -1.889
48348.316652 -1.930
48348.316861 -1.900
48348.317231 -1.885
48348.317439 -1.884
48348.317648 -1.888
48348.317856 -1.846
48348.318064 -1.910
48348.318273 -1.906
48348.318481 -1.904
48348.318689 -1.898
48348.318898 -1.886
48348.319106 -1.898
48348.319314 -1.886
48348.319523 -1.865
48348.319731 -1.894
48348.319939 -1.889
48348.320148 -1.906
48348.320356 -1.895
48348.320564 -1.888
48348.320773 -1.921
48348.320981 -1.887
48348.321189 -1.909
48348.321398 -1.921
48348.321606 -1.915
48348.321814 -1.902
48348.322023 -1.899
48348.322231 -1.898
48348.322439 -1.904
48348.322648 -1.905
48348.322856 -1.887
48348.323064 -1.876
48348.323273 -1.897
48348.323481 -1.886
48348.323689 -1.900
48348.323898 -1.908
48348.324106 -1.918
48348.324523 -1.916
48348.324731 -1.900
48348.324939 -1.870
48348.325149 -1.905
48348.325357 -1.879
48348.325565 -1.899
48348.325774 -1.918
48348.325982 -1.905
48348.326190 -1.901
48348.326399 -1.901
48348.326607 -1.893
48348.326815 -1.915
48348.327024 -1.925
48348.327232 -1.929
48348.327440 -1.913
48348.327649 -1.929
48348.327857 -1.902
48348.328065 -1.915
48348.328274 -1.905
48348.328482 -1.895
48348.328690 -1.894
48348.328899 -1.901
48348.329107 -1.901
48348.329315 -1.917
48348.329524 -1.904
48348.329894 -1.876
48348.330102 -1.871
48348.330311 -1.885
48348.330519 -1.866
48348.330727 -1.886
48348.330936 -1.889
48348.331144 -1.858
48348.331352 -1.879
48348.331561 -1.893
48348.331769 -1.898
48348.331977 -1.906
48348.332186 -1.883
48348.332394 -1.895
48348.332602 -1.905
48348.332811 -1.876
48348.333019 -1.904
48348.333227 -1.885
48348.333436 -1.879
48348.333644 -1.872
48348.333852 -1.877
48348.334061 -1.881
48348.334269 -1.879
48348.334477 -1.890
48348.334686 -1.856
48348.334894 -1.864
48348.335102 -1.881
48348.335311 -1.869
48348.335519 -1.867
48348.335727 -1.920
48348.335936 -1.887
48348.336144 -1.880
48348.336352 -1.857
48348.336561 -1.883
48348.336769 -1.885
48348.336977 -1.872
48348.337186 -1.898
48348.337394 -1.871
48348.337603 -1.851
48348.337812 -1.897
48348.338020 -1.863
48348.338228 -1.874
48348.338437 -1.880
48348.338645 -1.853
48348.338853 -1.868
48348.339062 -1.866
48348.339270 -1.914
48348.339478 -1.925
48348.339687 -1.853
48348.339895 -1.919
48348.340103 -1.903
48348.340312 -1.813
48348.340520 -1.883
48348.340728 -1.926
48348.340937 -1.818
48348.341145 -1.859
48348.341353 -1.864
48348.341562 -1.836
48348.341770 -1.912
48348.341978 -1.848
48348.342187 -1.856
48348.342557 -1.876
48348.342765 -1.874
48348.342974 -1.822
48348.343182 -1.876
48348.343390 -1.874
48348.343599 -1.868
48348.343807 -1.767
48348.344015 -1.891
48348.344224 -1.802
48348.344432 -1.871
48348.344640 -1.878
48348.344849 -1.825
48348.345057 -1.974
48348.345265 -1.960
48348.345474 -1.824
48348.345682 -1.836
48348.345890 -1.807
48348.346099 -2.012
48349.240512 -1.587
48349.240929 -1.580
48349.241230 -1.607
48349.244031 -1.619
48349.244528 -1.662
48349.245026 -1.646
48349.251798 -1.636
48349.252295 -1.595
48349.322532 -1.593
48349.322857 -1.635
48350.252677 -1.273
48350.253684 -1.283
48350.321827 -1.248
48350.322093 -1.291
48350.322359 -1.297
48350.322625 -1.191
48350.322892 -1.217
48350.323158 -1.367
48350.323424 -1.296
48350.323690 -1.313
48350.323956 -1.280
48350.324223 -1.255
48350.324489 -1.273
48350.324755 -1.382
48350.325021 -1.275
48350.325287 -1.258
48350.325554 -1.255
48350.325820 -1.254
48350.326086 -1.308
48350.326352 -1.285
48350.326619 -1.322
48350.326885 -1.306
48350.327753 -1.269
48350.328019 -1.254
48350.328285 -1.315
48350.328551 -1.255
48350.328818 -1.272
48350.329084 -1.264
48350.329350 -1.320
48350.329616 -1.300
48350.329882 -1.301
48350.330149 -1.275
48350.330415 -1.263
48350.330681 -1.280
48350.330947 -1.315
48350.331213 -1.243
48350.331480 -1.271
48350.331746 -1.299
48350.332012 -1.280
48350.332279 -1.290
48350.332545 -1.154
48350.332812 -1.294
48350.333680 -1.277
48350.333946 -1.257
48350.334212 -1.294
48350.334478 -1.250
48350.334745 -1.283
48350.335011 -1.298
48350.335277 -1.288
48350.335543 -1.264
48350.335809 -1.245
48350.336076 -1.387
48350.336342 -1.258
48350.336608 -1.322
48350.336874 -1.240
48350.337140 -1.220
48350.337407 -1.282
48350.337673 -1.262
48350.337939 -1.305
48350.338205 -1.286
48350.338471 -1.179
48350.338738 -1.293
48351.247747 -0.844
48351.275735 -0.930
48351.276233 -0.949
48351.276719 -0.924
48351.277216 -0.844
48351.277702 -0.840
48351.278200 -0.832
48351.278686 -0.907
48351.279172 -0.933
48351.279658 -0.902
48351.280146 -0.878
48351.280643 -0.884
48351.281129 -0.927
48351.281627 -0.893
48351.282113 -0.934
48351.282611 -0.914
48351.283097 -0.902
48351.283595 -0.896
48351.284092 -0.945
48351.284590 -0.883
48351.285076 -0.924
48351.290967 -0.867
48351.291465 -0.903
48351.291951 -0.913
48351.292438 -0.939
48351.292936 -0.960
48351.293422 -0.880
48351.293908 -0.879
48351.294394 -0.916
48351.294880 -0.958
48351.295367 -0.816
48351.295853 -0.899
48351.296339 -0.908
48351.296825 -0.876
48351.297311 -0.863
48351.297797 -1.048
48351.298283 -0.822
48351.298769 -0.914
48351.299255 -0.862
48351.299742 -0.891
48351.300228 -0.839
48351.301304 -0.851
48351.301790 -0.831
48351.302276 -0.761
48351.302762 -0.874
48351.303260 -0.767
48351.303746 -0.801
48351.304232 -0.746
48351.304719 -0.785
48351.305703 -0.663
48351.306189 -0.631
48356.265376 0.192
48356.267992 -0.034
48356.269207 -0.053
48356.292184 0.052
48356.292982 0.054
48356.299719 -0.023
48356.300171 -0.067
48356.305506 -0.053
48356.305784 -0.075
48356.311247 -0.079
48356.311526 -0.103
48356.316989 -0.123
48356.317267 -0.008
48356.322718 -0.043
48356.322996 -0.146
48356.328471 -0.048
48356.328761 -0.072
48359.171652 0.631
48359.172253 0.549
48359.172578 0.657
48359.172902 0.602
48359.173226 0.685
48359.173550 0.513
48359.174846 0.647
48359.175170 0.576
48359.175494 0.466
48359.175818 0.392
48359.176466 0.496
48359.176791 0.582
48359.177116 0.616
48359.177440 0.524
48359.177764 0.609
48359.178088 0.585
48359.178736 0.721
48359.179384 0.539
48359.179708 0.703
48359.180032 0.557
48359.180356 0.477
48359.180680 0.740
48359.181004 0.501
48359.181329 0.467
48359.182116 0.629
48359.182440 0.450
48359.182764 0.632
48359.183088 0.550
48359.183412 0.453
48359.183736 0.559
48359.184060 0.603
48359.184384 0.604
48359.184708 0.546
48359.185032 0.589
48359.185356 0.590
48359.185680 0.599
48359.186005 0.594
48359.186329 0.586
48359.186653 0.571
48359.186977 0.578
48359.187301 0.556
48359.187625 0.587
48359.187949 0.540
48359.188273 0.529
48359.188597 0.560
48359.188921 0.556
48359.189245 0.556
48359.189570 0.621
48359.189894 0.580
48359.190218 0.561
48359.190543 0.532
48359.190867 0.575
48359.191191 0.578
48359.191515 0.555
48359.191978 0.546
48359.192302 0.595
48359.192626 0.559
48359.193598 0.673
48359.193922 0.602
48359.194246 0.605
48359.194570 0.583
48359.194894 0.579
48359.195218 0.583
48359.195543 0.572
48359.195867 0.567
48359.196191 0.563
48359.196515 0.575
48359.196839 0.561
48359.197163 0.563
48359.197487 0.594
48359.197811 0.561
48359.198135 0.562
48359.198459 0.597
48359.198783 0.584
48359.199107 0.560
48359.199431 0.550
48359.200728 0.666
48359.201052 0.535
48359.201840 0.749
48359.203136 0.600
48359.203460 0.613
48359.203784 0.597
48359.204108 0.480
48359.204432 0.611
48359.205081 0.601
48359.205405 0.454
48359.205729 0.655
48359.206053 0.627
48359.206377 0.563
48359.206701 0.608
48359.207025 0.636
48359.207349 0.673
48359.207673 0.674
48359.207997 0.708
48359.208321 0.476
48359.208645 0.565
48359.208969 0.635
48359.209294 0.545
48359.209618 0.625
48359.209942 0.483
48359.210266 0.430
48359.210914 0.549
48359.212997 0.487
48359.213645 0.437
48359.217211 0.435
48359.217859 0.582
48359.218507 0.460
48359.218832 0.625
48359.219156 0.599
48359.219480 0.490
48359.221887 0.632
48359.222211 0.636
48359.222535 0.607
48359.222859 0.554
48359.223183 0.617
48359.223507 0.598
48359.223832 0.577
48359.224156 0.602
48359.224480 0.596
48359.224804 0.537
48359.225128 0.533
48359.225452 0.663
48359.225776 0.505
48359.226100 0.575
48359.226424 0.610
48359.226749 0.632
48359.227397 0.582
48359.227721 0.588
48359.228046 0.589
48359.228370 0.612
48359.228694 0.603
48359.229018 0.606
48359.229342 0.591
48359.229666 0.625
48359.229990 0.616
48359.230314 0.616
48359.230638 0.574
48359.230962 0.617
48359.231425 0.628
48359.231749 0.575
48359.232073 0.586
48359.232397 0.589
48359.232721 0.605
48359.233046 0.682
48359.233370 0.577
48359.234018 0.663
48359.234342 0.445
48359.235638 0.509
48359.241287 0.568
48359.241611 0.525
48359.243232 0.450
48359.243556 0.483
48359.244852 0.663
48359.249713 0.449
48359.250037 0.526
48359.251798 0.471
48359.252770 0.551
48359.253094 0.461
48359.253418 0.663
48359.253742 0.535
48359.254714 0.534
48359.255686 0.541
48359.256011 0.711
48359.256659 0.657
48359.256983 0.664
48359.257307 0.639
48359.257631 0.616
48359.257955 0.465
48359.258279 0.725
48359.258603 0.649
48359.258927 0.679
48359.259575 0.475
48359.259899 0.498
48359.260223 0.660
48359.260548 0.649
48359.261022 0.483
48359.261346 0.623
48359.261670 0.596
48359.261994 0.565
48359.262318 0.579
48359.262642 0.533
48359.262967 0.599
48359.263291 0.573
48359.263615 0.518
48359.263939 0.510
48359.264264 0.572
48359.264588 0.568
48359.264912 0.573
48359.265236 0.609
48359.265560 0.527
48359.265884 0.564
48359.266208 0.599
48359.266532 0.575
48359.266856 0.548
48359.267180 0.567
48359.267505 0.551
48359.267829 0.623
48359.268153 0.613
48359.268477 0.688
48359.268801 0.581
48359.269125 0.510
48359.269449 0.562
48359.269773 0.557
48359.270097 0.602
48359.270421 0.595
48359.270896 0.541
48359.271220 0.544
48359.271544 0.564
48359.271868 0.553
48359.272516 0.550
48359.272840 0.445
48359.273488 0.572
48359.273812 0.599
48359.274137 0.572
48359.274461 0.527
48359.274785 0.545
48359.276081 0.585
48359.276730 0.512
48359.277378 0.487
48359.278026 0.560
48359.278350 0.551
48359.278675 0.500
48359.278999 0.532
48359.279647 0.602
48359.279971 0.545
48359.280295 0.562
48359.280769 0.488
48359.281094 0.546
48359.281418 0.578
48359.281742 0.515
48359.282714 0.543
48359.283038 0.483
48359.283362 0.486
48359.283686 0.609
48359.284010 0.549
48359.284334 0.539
48359.284658 0.575
48359.285631 0.498
48359.286279 0.491
48359.286603 0.552
48359.287575 0.550
48359.287899 0.569
48359.288223 0.498
48359.288547 0.554
48359.288872 0.558
48359.289196 0.592
48359.289845 0.615
48359.290169 0.588
48359.290967 0.614
48359.291291 0.540
48359.291615 0.577
48359.291939 0.560
48359.292263 0.573
48359.293236 0.551
48359.293560 0.552
48359.293884 0.580
48359.294208 0.553
48359.294532 0.571
48359.294856 0.620
48359.295180 0.584
48359.295504 0.525
48359.295828 0.555
48359.296152 0.559
48359.296476 0.554
48359.296801 0.482
48359.297125 0.567
48359.298097 0.534
48359.298421 0.527
48359.298745 0.541
48359.299069 0.560
48359.299393 0.548
48359.299717 0.543
48359.300041 0.552
48359.300516 0.538
48359.300840 0.546
48359.301164 0.568
48359.301489 0.523
48359.301813 0.567
48359.302137 0.557
48359.302461 0.562
48359.302785 0.528
48359.303109 0.493
48359.303433 0.575
48359.303758 0.553
48359.304082 0.532
48359.304406 0.579
48359.304730 0.556
48359.305054 0.619
48359.305378 0.546
48359.305702 0.543
48359.306026 0.532
48359.306350 0.568
48359.306674 0.551
48359.306998 0.581
48359.307322 0.567
48359.307646 0.554
48359.307971 0.583
48359.308295 0.573
48359.308619 0.550
48359.308943 0.579
48359.309267 0.538
48359.309602 0.563
48359.309927 0.565
48359.310401 0.556
48359.310725 0.574
48359.311049 0.575
48359.311373 0.561
48359.311697 0.549
48359.312021 0.589
48359.312346 0.580
48359.312670 0.544
48359.312994 0.562
48359.313318 0.570
48359.313642 0.562
48359.313967 0.564
48359.314291 0.550
48359.314615 0.558
48359.314939 0.544
48359.315263 0.580
48359.315587 0.606
48359.315923 0.563
48359.316247 0.558
48359.316571 0.588
48359.316895 0.566
48359.317219 0.584
48359.317543 0.561
48359.317867 0.548
48359.318191 0.583
48359.318516 0.538
48359.318840 0.539
48359.319164 0.594
48359.319488 0.496
48359.319812 0.556
48359.320286 0.544
48359.320610 0.527
48359.320934 0.513
48359.321259 0.521
48359.321583 0.536
48359.321907 0.530
48359.322242 0.544
48359.322566 0.544
48359.322891 0.492
48359.323215 0.512
48359.323539 0.566
48359.323863 0.495
48359.324187 0.500
48359.324511 0.507
48359.324847 0.521
48359.325182 0.549
48359.325506 0.539
48359.325842 0.497
48359.326166 0.541
48359.326503 0.515
48359.326827 0.533
48359.327162 0.484
48359.329153 0.453
48359.329489 0.423
48359.329813 0.432
48359.330287 0.502
48359.330623 0.436
48359.330947 0.640
48359.331283 0.625
48359.331607 0.490
48359.331942 0.532
48361.155665 0.837
48361.157933 0.817
48361.172680 0.691
48361.173560 0.860
48361.175377 0.890
48361.176176 0.981
48361.176975 0.817
48361.177773 0.892
48361.178572 0.925
48361.179371 0.935
48361.180169 0.930
48361.180783 0.924
48361.180968 0.930
48361.181350 0.913
48361.181917 0.895
48361.182484 0.959
48361.183051 0.890
48361.183618 0.887
48361.184185 0.940
48361.184752 0.878
48361.185320 0.907
48361.185887 0.893
48361.186455 0.929
48361.187022 0.886
48361.187589 0.876
48361.188156 0.890
48361.188723 0.860
48361.189291 0.933
48361.189858 0.923
48361.190425 0.920
48361.190992 0.934
48361.191559 0.932
48361.192126 0.878
48361.192693 0.919
48361.193260 0.913
48361.193828 0.903
48361.194395 0.874
48361.194962 0.846
48361.195529 0.831
48361.196096 0.872
48361.196663 0.902
48361.197230 0.925
48361.197971 0.833
48361.198539 0.813
48361.199106 0.816
48361.199673 0.925
48361.200241 0.936
48361.200808 0.871
48361.201375 0.890
48361.201942 0.894
48361.202509 0.887
48361.203076 0.825
48361.203643 0.845
48361.204210 0.890
48361.204778 0.898
48361.205345 0.951
48361.205912 0.929
48361.206479 0.868
48361.207046 0.893
48361.207613 0.807
48361.208180 0.871
48361.208748 0.847
48361.209315 0.931
48361.209882 0.850
48361.210449 0.870
48361.211017 0.940
48361.211584 0.859
48361.212151 0.853
48361.212718 0.830
48361.213286 0.836
48361.214420 1.012
48361.215172 0.804
48361.215739 0.945
48361.216306 0.746
48361.216874 0.773
48361.217441 0.979
48361.218008 0.791
48361.219142 0.675
48361.219721 1.055
48361.225405 0.968
48361.225972 0.861
48361.226539 0.825
48361.227106 0.791
48361.227673 0.872
48361.228240 0.834
48361.228807 0.933
48361.229375 0.788
48361.229942 0.808
48361.231076 0.837
48361.231643 0.814
48361.232395 0.907
48361.232962 0.787
48361.233530 0.824
48361.234664 0.801
48361.235231 0.902
48361.235798 0.857
48361.237524 0.741
48361.238091 0.814
48361.238669 0.811
48361.239237 0.695
48361.240382 0.726
48361.240950 0.819
48361.241528 0.868
48361.242095 0.799
48361.242674 0.751
48361.243241 0.799
48361.243820 0.783
48361.244387 0.692
48361.244966 0.787
48361.245533 0.602
48361.246679 0.650
48361.247246 0.732
48361.247813 0.813
48361.248392 0.799
48361.248960 0.786
48361.249712 0.818
48361.250279 0.809
48361.250858 0.786
48361.251425 0.789
48361.252004 0.850
48361.252571 0.756
48361.253150 0.822
48361.253717 0.766
48361.254295 0.830
48361.254874 0.756
48361.255453 0.838
48361.256032 0.757
48361.256610 0.769
48361.257189 0.803
48361.257768 0.743
48361.258335 0.806
48361.258902 0.745
48361.259481 0.802
48361.260048 0.844
48361.260627 0.818
48361.261195 0.695
48361.261773 0.748
48361.262340 0.786
48361.262919 0.790
48361.263486 0.810
48361.264065 0.866
48361.264644 0.857
48361.265222 0.857
48361.265801 0.821
48361.266380 0.824
48361.267132 0.841
48361.267711 0.807
48361.268290 0.811
48361.268868 0.855
48361.269435 0.821
48361.270014 0.847
48361.270581 0.852
48361.271160 0.848
48361.271739 0.796
48361.272317 0.760
48361.272896 0.934
48361.273475 0.720
48361.274054 0.902
48361.274633 0.834
48361.275212 0.774
48361.275791 0.879
48361.276358 0.760
48361.276936 0.905
48361.277515 0.840
48361.278094 0.860
48361.278673 0.861
48361.279251 0.786
48361.280409 0.838
48361.280987 0.840
48361.281566 0.827
48361.282145 0.656
48361.282723 0.673
48361.283302 0.808
48361.283881 0.711
48361.284633 0.922
48361.285212 0.738
48361.287331 0.635
48361.287910 0.684
48361.288488 0.965
48361.290803 0.753
48361.291382 0.757
48361.291961 0.725
48361.292539 0.803
48361.293697 0.795
48361.294275 0.784
48361.294854 0.822
48361.295433 0.846
48361.296011 0.890
48361.296590 0.907
48361.297169 0.817
48361.297736 0.801
48361.298315 0.791
48361.298883 0.813
48361.299462 0.760
48361.300040 0.746
48361.300619 0.802
48361.301198 0.660
48361.301765 0.804
48361.302343 0.879
48361.302922 0.686
48361.303501 0.715
48361.304080 0.786
48361.304658 0.783
48361.305237 0.797
48361.305816 0.890
48361.306394 0.841
48361.306973 0.772
48361.307552 0.777
48361.308131 0.763
48361.308709 0.820
48361.309288 0.782
48361.309867 0.838
48361.310445 0.801
48361.311024 0.778
48361.311604 0.777
48361.312182 0.846
48361.312761 0.750
48361.313340 0.726
48361.313919 0.864
48361.314497 0.868
48361.315076 0.767
48361.315828 0.758
48361.316407 0.782
48361.316986 0.763
48361.317564 0.715
48361.318143 0.821
48361.318722 0.761
48361.319300 0.799
48361.319879 0.849
48361.320458 0.770
48361.321037 0.784
48361.321615 0.618
48361.322194 0.741
48361.322773 0.744
48361.325089 0.778
48361.325667 0.703
48361.326246 0.482
48361.327403 0.858
48361.327589 0.693
48361.327982 0.848
48361.328283 0.603
48361.328630 0.554
48361.330019 0.392
48361.330366 0.477
48361.330714 0.753
48362.196581 0.812
48362.197715 0.881
48362.198398 0.921
48362.203642 0.937
48362.204186 0.958
48362.227961 0.980
48362.228760 0.909
48362.229559 0.885
48362.230519 0.878
48362.231318 0.858
48362.232117 1.037
48362.232915 0.805
48362.271298 0.748
48362.272096 0.903
48362.280257 0.743
48362.281056 0.886
48362.281854 0.841
48362.282653 0.782
48362.283452 0.861
48362.285847 0.804
48362.287618 0.735
48362.288417 0.794
48362.289215 0.737
48362.290015 0.770
48362.290814 0.753
48362.291612 0.747
48362.294008 0.774
48362.294807 0.759
48362.295779 0.705
48362.296578 0.720
48362.297376 0.774
48362.298175 0.782
48362.298973 0.703
48362.299772 0.847
48362.300571 0.790
48362.301369 0.687
48362.303940 0.823
48362.304738 0.816
48362.305537 0.802
48362.306336 0.818
48362.307134 0.820
48362.307933 0.841
48362.308731 0.809
48362.309530 0.869
48362.310329 0.843
48362.311127 0.835
48362.312099 0.886
48362.312898 0.777
48362.313697 0.801
48362.314496 0.845
48362.315295 0.813
48362.316093 0.900
48362.316892 0.836
48362.317691 0.859
48362.318489 0.858
48362.318674 0.832
48362.319126 0.881
48362.319288 0.874
48362.319577 0.876
48362.320029 0.835
48362.320480 0.894
48362.320931 0.859
48362.321383 0.867
48362.321834 0.866
48362.322286 0.808
48362.322737 0.856
48362.323188 0.840
48362.323640 0.940
48362.324091 0.883
48362.324543 0.882
48362.326452 0.802
48362.326742 0.869
48362.328016 0.788
48362.328294 0.887
48362.328548 0.916
48363.177516 0.913
48363.178384 0.918
48363.181115 0.966
48363.185642 0.913
48363.196603 0.964
48363.197055 0.946
48363.200099 0.953
48363.200550 0.977
48363.203374 0.971
48363.203825 0.950
48363.206661 0.957
48363.207113 0.944
48363.209914 0.968
48363.210366 0.977
48363.213202 0.978
48363.213653 0.996
48363.216708 1.006
48363.217160 0.982
48363.220042 0.953
48363.220494 0.964
48363.223318 0.974
48363.223770 1.008
48363.226675 0.988
48363.227126 1.007
48363.229950 1.029
48363.230402 1.036
48363.233204 1.019
48363.233655 1.026
48363.236502 1.030
48363.236953 1.038
48366.153271 1.257
48366.154197 1.209
48366.155112 1.222
48366.159244 1.233
48366.160112 1.204
48367.199580 1.283
48367.200252 1.259
48367.204164 1.271
48367.206606 1.238
48367.207404 1.257
48367.208203 1.273
48367.209002 1.238
48367.209800 1.241
48367.210599 1.274
48367.211398 1.231
48367.212197 1.250
48367.212996 1.231
48367.213794 1.263
48367.214593 1.241
48367.215391 1.227
48367.216190 1.221
48367.216989 1.229
48367.217787 1.255
48367.218586 1.233
48367.219385 1.223
48367.220183 1.181
48367.220982 1.226
48367.221780 1.267
48367.222579 1.240
48367.223378 1.233
48367.224177 1.217
48367.224976 1.248
48367.225774 1.229
48367.226573 1.244
48367.227372 1.274
48367.228170 1.241
48367.228969 1.233
48367.229768 1.248
48367.230728 1.246
48367.231527 1.241
48367.232325 1.244
48367.233124 1.231
48367.233923 1.231
48367.234721 1.236
48367.235520 1.226
48367.236318 1.237
48367.237118 1.250
48367.237917 1.231
48367.238715 1.281
48367.239514 1.292
48367.240312 1.288
48367.241111 1.273
48367.241910 1.273
48367.242708 1.238
48367.243507 1.296
48367.244306 1.252
48367.245104 1.279
48367.245903 1.276
48367.246701 1.272
48367.247500 1.263
48367.248299 1.269
48367.249097 1.302
48367.249897 1.273
48367.250695 1.297
48367.251494 1.262
48367.252293 1.268
48367.253091 1.268
48367.253890 1.252
48367.254862 1.291
48367.255661 1.249
48367.256459 1.277
48367.257258 1.246
48367.258057 1.260
48367.258855 1.243
48367.259654 1.263
48367.260452 1.250
48367.261251 1.259
48367.262050 1.259
48367.262849 1.221
48367.263648 1.222
48367.264446 1.252
48367.265245 1.223
48367.266044 1.220
48367.266842 1.246
48367.267641 1.259
48367.268439 1.250
48367.269238 1.211
48367.270037 1.240
48367.270835 1.255
48367.271634 1.243
48367.272433 1.233
48367.273231 1.258
48367.274030 1.280
48367.274828 1.247
48367.275628 1.267
48367.276427 1.252
48367.277225 1.281
48367.278024 1.263
48367.278996 1.276
48367.279795 1.262
48367.280593 1.260
48367.281392 1.263
48367.282190 1.276
48367.282989 1.283
48367.283788 1.265
48367.284586 1.292
48367.285385 1.269
48367.286184 1.305
48367.286982 1.294
48367.287781 1.290
48367.288580 1.277
48367.289379 1.297
48367.290178 1.273
48367.290976 1.293
48367.291775 1.312
48367.292573 1.309
48367.293372 1.307
48367.294171 1.274
48367.294969 1.289
48367.295768 1.301
48367.296566 1.306
48367.297365 1.288
48367.298164 1.307
48367.298962 1.290
48367.299761 1.298
48367.300560 1.286
48367.301359 1.319
48367.302158 1.267
48367.303130 1.290
48367.303929 1.289
48367.304727 1.251
48367.305526 1.269
48367.306324 1.267
48367.307123 1.260
48367.307922 1.293
48367.308720 1.243
48367.309519 1.265
48367.310317 1.248
48367.311116 1.270
48367.312713 1.276
48368.140278 1.328
48368.140996 1.263
48368.147396 1.327
48368.148415 1.282
48368.149214 1.334
48368.150013 1.307
48368.150812 1.295
48368.151610 1.295
48368.152409 1.286
48368.153208 1.289
48368.154006 1.306
48368.154805 1.332
48368.155603 1.300
48368.156402 1.315
48368.157201 1.359
48368.157999 1.341
48368.158798 1.339
48368.160395 1.341
48368.161194 1.322
48368.161981 1.311
48368.162780 1.367
48368.163579 1.318
48368.164378 1.328
48368.165176 1.337
48368.165975 1.300
48368.166773 1.354
48368.167572 1.366
48368.168371 1.332
48368.169169 1.359
48368.169968 1.371
48368.170766 1.355
48368.171565 1.332
48368.172526 1.348
48368.173324 1.349
48368.174123 1.391
48368.174922 1.330
48368.175721 1.341
48368.176520 1.356
48368.177318 1.341
48368.178117 1.342
48368.178916 1.356
48368.179714 1.352
48368.180513 1.348
48368.181311 1.327
48368.182110 1.334
48368.182909 1.353
48368.183707 1.316
48368.184506 1.325
48368.185304 1.354
48368.186103 1.347
48368.186902 1.354
48368.187700 1.352
48368.188500 1.335
48368.189299 1.319
48368.190097 1.357
48368.190896 1.348
48368.191694 1.365
48368.192493 1.392
48368.193292 1.354
48368.194090 1.355
48368.194889 1.358
48368.195687 1.336
48368.196660 1.354
48368.197458 1.344
48368.198257 1.343
48368.199055 1.326
48368.199854 1.338
48368.200653 1.317
48368.201452 1.305
48368.202251 1.346
48368.203050 1.318
48368.203848 1.302
48368.204647 1.320
48368.205445 1.314
48368.206244 1.329
48368.207043 1.304
48368.207841 1.324
48368.208640 1.303
48368.209438 1.324
48368.210237 1.302
48368.211036 1.303
48368.211834 1.314
48368.212633 1.305
48368.213431 1.305
48368.214231 1.320
48368.215030 1.321
48368.215828 1.316
48368.216627 1.305
48368.217426 1.289
48368.218224 1.261
48368.219023 1.273
48368.219821 1.278
48368.220782 1.276
48368.221581 1.280
48368.222379 1.270
48368.223178 1.286
48368.223976 1.254
48368.224775 1.264
48368.225574 1.301
48368.226372 1.271
48368.227172 1.284
48368.227970 1.285
48368.228769 1.289
48368.229568 1.298
48368.230366 1.314
48368.231165 1.314
48368.231964 1.301
48368.232762 1.267
48368.233561 1.279
48368.234359 1.298
48368.235158 1.288
48368.235957 1.282
48368.236755 1.250
48368.237554 1.268
48368.238352 1.279
48368.239151 1.259
48368.239951 1.292
48368.240749 1.279
48368.241548 1.270
48368.242346 1.267
48368.243145 1.251
48368.243944 1.249
48368.244916 1.274
48368.245715 1.259
48368.246513 1.259
48368.247312 1.265
48368.248110 1.278
48368.248909 1.293
48368.249708 1.277
48368.250506 1.279
48368.251305 1.297
48368.252103 1.283
48368.252903 1.264
48368.253702 1.248
48368.254500 1.285
48368.255299 1.297
48368.256098 1.289
48368.256896 1.280
48368.257695 1.271
48368.258493 1.292
48368.260091 1.288
48368.260889 1.307
48368.261688 1.287
48368.262486 1.312
48368.263285 1.298
48368.264084 1.304
48368.264882 1.290
48368.265682 1.308
48368.266480 1.280
48368.267279 1.290
48368.268078 1.276
48368.269050 1.307
48368.269849 1.301
48368.270647 1.292
48368.271446 1.314
48368.272244 1.297
48368.273043 1.312
48368.273842 1.300
48368.274640 1.305
48368.275439 1.320
48368.276237 1.287
48368.277036 1.298
48368.277835 1.290
48368.278634 1.309
48368.279433 1.306
48368.280231 1.291
48368.281030 1.307
48368.281829 1.313
48368.282627 1.297
48368.283426 1.306
48368.284224 1.300
48368.285023 1.307
48368.285822 1.298
48368.286620 1.300
48369.137427 1.303
48369.137936 1.399
48369.143550 1.349
48369.144348 1.308
48369.145148 1.337
48369.145947 1.310
48369.146745 1.366
48369.147544 1.628
48369.148342 1.282
48369.149141 1.332
48369.149940 1.321
48369.150738 1.305
48369.151537 1.294
48369.152335 1.329
48369.153134 1.305
48369.153933 1.310
48369.154731 1.330
48369.155530 1.274
48369.156329 1.314
48369.157127 1.315
48369.157927 1.320
48369.158725 1.306
48369.159524 1.360
48369.160323 1.304
48369.161121 1.316
48369.161920 1.320
48369.162718 1.350
48369.163517 1.331
48369.164316 1.317
48369.165114 1.294
48369.165913 1.343
48369.166711 1.330
48369.167684 1.381
48369.168482 1.352
48369.169281 1.396
48369.170080 1.359
48369.170879 1.383
48369.171678 1.354
48369.172476 1.377
48369.173275 1.332
48369.174074 1.381
48369.174872 1.354
48369.175671 1.366
48369.176469 1.360
48369.177268 1.376
48369.178067 1.361
48369.178865 1.344
48369.179664 1.375
48369.180462 1.331
48369.181261 1.342
48369.182060 1.386
48369.182858 1.370
48369.183658 1.362
48369.184457 1.343
48369.185255 1.350
48369.186054 1.365
48369.186852 1.347
48369.187651 1.381
48369.188450 1.332
48369.189248 1.395
48369.190047 1.376
48369.190845 1.371
48369.191818 1.391
48369.192616 1.355
48369.193415 1.363
48369.194213 1.385
48369.195012 1.370
48369.195811 1.380
48369.196610 1.395
48369.197409 1.409
48369.198208 1.407
48369.199006 1.390
48369.199805 1.415
48369.200603 1.414
48369.201402 1.425
48369.202201 1.413
48369.202999 1.479
48369.203798 1.451
48369.204596 1.460
48369.205395 1.453
48369.206194 1.429
48369.206992 1.443
48369.207791 1.419
48369.208589 1.460
48369.209389 1.433
48369.210188 1.466
48369.210986 1.428
48369.211785 1.417
48369.212584 1.451
48369.213382 1.495
48369.214181 1.480
48369.214979 1.499
48369.215952 1.523
48369.216750 1.518
48369.217549 1.518
48369.218347 1.525
48369.219146 1.540
48369.219945 1.570
48369.220743 1.571
48369.221542 1.588
48369.222341 1.527
48369.223140 1.526
48369.223939 1.568
48369.224737 1.557
48369.225536 1.486
48369.226335 1.548
48369.227133 1.563
48369.227932 1.569
48369.228730 1.551
48369.229529 1.533
48369.230328 1.591
48369.231126 1.493
48369.231925 1.538
48369.232723 1.613
48369.233522 1.552
48369.234321 1.483
48369.235119 1.503
48369.235919 1.538
48369.236717 1.512
48369.237516 1.528
48369.238315 1.606
48369.239113 1.542
48369.240086 1.512
48369.240884 1.476
48369.241683 1.465
48369.242481 1.470
48369.243280 1.457
48369.244079 1.476
48369.244877 1.459
48369.245676 1.435
48369.246474 1.462
48369.247273 1.467
48369.248072 1.432
48369.248871 1.450
48369.249670 1.435
48369.250468 1.452
48369.251267 1.420
48369.252066 1.416
48369.252864 1.417
48369.253663 1.355
48369.254462 1.400
48369.255260 1.386
48369.256059 1.361
48369.256857 1.362
48369.257656 1.353
48369.258455 1.387
48369.259253 1.395
48370.274088 1.545
48370.274945 1.516
48370.275779 1.475
48370.276624 1.408
48374.151674 1.253
48374.152553 1.749
48374.153433 1.646
48374.161142 1.685
48374.162196 1.685
48374.162994 1.679
48374.163793 1.690
48374.164591 1.584
48374.165390 1.720
48374.166189 1.713
48374.166987 1.573
48374.167786 1.768
48374.168585 1.843
48374.169383 1.585
48374.170182 1.794
48374.170981 1.760
48374.172579 1.768
48374.173377 1.801
48374.174176 1.799
48374.174974 1.611
48374.175773 1.572
48374.176572 1.591
48374.177370 1.670
48374.178169 1.710
48374.178967 1.622
48374.179766 1.602
48374.180565 1.608
48374.181363 1.473
48374.182162 1.453
48374.182961 1.511
48374.183759 1.410
48374.187128 1.561
48374.187927 1.536
48374.189524 1.239
48374.191121 1.280
48374.191920 1.827
48374.192718 1.295
48374.193517 1.958
48374.194316 1.665
48374.195114 1.566
48374.195913 1.563
48374.196712 1.438
48374.197510 1.523
48374.198310 1.809
48374.199108 1.313
48374.199907 1.661
48374.201504 1.684
48374.202303 1.770
48374.203101 1.564
48374.204699 1.719
48374.205497 1.431
48374.206296 1.516
48374.207094 1.583
48374.207893 1.699
48374.208692 1.888
48374.209490 1.591
48374.210463 1.440
48374.211262 1.370
48374.212061 1.570
48374.212859 1.446
48374.213658 1.401
48374.214457 1.860
48374.215255 1.443
48374.216054 1.603
48374.216852 1.357
48374.218450 1.448
48374.221644 1.613
48374.222443 1.682
48374.223241 1.671
48374.224040 1.617
48374.224840 1.385
48374.225638 1.380
48374.228833 1.903
48374.229631 1.333
48374.230430 1.349
48374.231228 1.850
48374.232027 1.622
48374.232826 1.445
48374.233624 1.837
48374.234596 1.513
48374.235395 1.574
48374.236194 1.471
48374.236992 1.268
48374.237792 1.708
48374.238591 1.846
48374.239389 1.701
48374.240188 1.637
48374.240986 1.653
48374.241785 1.667
48374.242584 1.645
48374.244181 1.713
48374.244979 1.689
48374.245778 1.636
48374.246577 1.698
48374.247375 1.739
48374.248174 1.718
48374.248972 1.690
48374.249771 1.721
48374.250570 1.699
48374.251369 1.652
48374.252168 1.707
48374.252967 1.692
48374.253765 1.668
48374.254564 1.667
48374.255362 1.675
48374.256161 1.683
48374.256960 1.688
48374.258730 1.666
48374.259529 1.705
48374.260328 1.691
48374.261126 1.495
48374.261925 1.708
48374.262723 1.655
48374.263522 1.756
48374.264321 1.655
48374.265120 1.778
48374.265919 1.831
48374.266718 1.793
48374.267516 1.725
48374.268315 1.760
48374.269113 1.726
48374.269912 1.736
48374.270711 1.771
48374.271509 1.772
48374.272308 1.733
48374.273106 1.827
48374.273905 1.758
48374.274704 1.752
48374.275502 1.739
48374.276301 1.798
48374.277099 1.736
48374.277898 1.785
48374.278698 1.790
48374.279496 1.783
48374.280295 1.766
48374.281094 1.775
48374.281892 1.856
48374.282864 1.801
48374.283663 1.840
48374.284462 1.818
48374.285260 1.830
48374.286059 1.801
48374.286857 1.797
48374.287656 1.768
48374.288455 1.785
48374.289253 1.787
48374.290052 1.788
48374.290850 1.789
48374.291650 1.797
48374.292449 1.738
48374.293247 1.778
48374.294046 1.768
48374.294845 1.758
48374.295643 1.796
48374.296442 1.799
48374.297240 1.797
48374.298039 1.784
48374.298838 1.783
48374.299636 1.755
48374.300435 1.795
48374.301233 1.787
48374.302032 1.736
48374.302831 1.763
48374.303629 1.701
48374.304428 1.765
48374.305227 1.758
48374.306026 1.764
48374.306998 1.787
48374.307797 1.674
48374.308596 1.697
48374.309394 1.705
48374.310193 1.737
48374.310991 1.724
48374.311790 1.718
48374.312589 1.681
48374.313387 1.633
48374.314186 1.650
48374.314984 1.619
48374.315783 1.626
48374.316582 1.646
48374.316616 1.716
48374.317068 1.632
48374.317380 1.720
48374.317519 1.639
48374.317971 1.655
48374.318423 1.631
48374.318874 1.661
48374.319326 1.654
48377.199596 1.842
48377.200383 1.921
48377.201170 1.863
48377.201957 1.628
48377.202744 1.746
48377.203532 1.861
48377.204319 1.820
48377.205106 1.777
48377.205893 1.709
48377.206842 1.794
48377.207629 1.763
48377.208416 1.772
48377.209203 1.659
48377.209990 1.816
48377.210777 1.874
48377.211564 1.855
48377.212351 1.854
48377.213138 1.649
48377.213925 1.879
48377.214874 1.785
48377.215661 1.889
48377.216448 1.940
48377.237515 1.863
48377.238395 1.852
48377.242631 1.863
48377.243615 1.722
48377.244403 1.906
48377.245190 1.696
48377.245977 1.914
48377.246764 1.795
48377.247551 1.967
48377.248338 1.652
48377.249125 1.687
48377.249912 1.937
48377.250699 1.822
48377.251486 1.693
48377.252273 1.772
48377.253847 1.659
48377.259520 1.744
48377.282507 1.597
48378.175870 1.955
48378.176727 1.770
48378.177768 1.868
48378.178660 1.638
48378.182654 1.694
48378.183869 1.736
48378.187029 1.804
48378.189390 1.628
48380.132122 1.815
48380.132990 1.799
48380.137585 1.804
48380.138662 1.842
48380.139449 1.786
48380.140236 1.798
48380.141023 1.828
48380.141810 1.800
48380.142597 1.847
48380.143384 1.808
48380.144171 1.777
48380.144959 1.822
48380.145746 1.826
48380.146533 1.785
48380.147320 1.798
48380.148107 1.883
48380.148894 1.854
48380.149681 1.824
48380.150468 1.858
48380.151255 1.836
48380.152054 1.831
48380.152841 1.819
48380.153628 1.809
48380.154415 1.813
48380.155202 1.811
48380.155989 1.833
48380.156776 1.821
48380.157563 1.845
48380.158350 1.860
48380.159138 1.821
48380.159925 1.823
48380.160712 1.820
48380.161499 1.815
48380.162460 1.880
48380.163247 1.848
48380.164034 1.872
48380.164821 1.906
48380.165608 1.831
48380.166395 1.863
48380.167182 1.862
48380.167969 1.845
48380.168756 1.851
48380.169543 1.812
48380.170330 1.839
48380.171117 1.812
48380.171904 1.831
48380.172693 1.804
48380.173480 1.835
48380.174267 1.886
48380.175054 1.895
48380.175841 1.870
48380.176628 1.873
48380.177415 1.908
48380.178202 1.885
48380.178989 1.909
48380.179776 1.884
48380.180563 1.866
48380.181350 1.908
48380.182137 1.854
48380.182936 1.898
48380.183723 1.882
48380.184510 1.865
48380.185297 1.918
48380.186257 1.892
48380.187045 1.875
48380.187832 1.883
48380.188619 1.897
48380.189406 1.864
48380.190194 1.861
48380.190981 1.909
48380.191768 1.856
48380.192555 1.893
48380.193342 1.905
48380.194129 1.930
48380.194916 1.929
48380.195703 1.928
48380.196490 1.903
48380.197277 1.925
48380.198064 1.945
48380.198851 1.889
48380.199638 1.920
48380.200425 1.919
48380.201213 1.909
48380.202000 1.934
48380.202787 1.884
48380.203574 1.912
48380.204373 1.888
48380.205160 1.909
48380.205958 1.928
48380.206745 1.930
48380.207532 1.902
48380.208320 1.941
48380.209107 1.949
48380.210067 1.943
48380.210854 1.960
48380.211641 1.912
48380.212428 1.951
48380.213215 1.924
48380.214014 1.945
48380.214802 1.936
48380.215601 1.978
48380.216388 1.967
48380.217175 1.982
48380.217962 1.948
48380.218749 2.005
48380.219536 1.968
48380.220323 1.980
48380.221110 1.993
48380.221897 1.999
48380.222684 1.974
48380.223471 2.020
48380.224258 2.008
48380.225045 2.007
48380.225832 2.001
48380.226619 1.971
48380.227406 1.988
48380.228193 1.971
48380.228981 2.022
48380.229780 2.023
48380.230578 2.020
48380.231377 2.009
48380.232176 1.840
48380.232963 2.029
48380.233923 2.083
48380.234710 2.007
48380.235497 2.054
48380.236284 2.032
48380.237072 2.017
48380.237859 2.019
48380.238646 2.038
48380.239433 2.021
48380.240220 1.992
48380.241007 2.048
48380.241794 2.060
48380.242581 2.059
48380.243369 2.044
48380.244156 2.028
48380.244954 2.041
48380.245753 2.022
48380.246552 2.013
48380.247350 1.949
48380.248149 1.978
48380.248948 2.025
48380.249746 1.999
48380.250545 1.940
48380.251343 1.981
48380.252142 1.977
48380.252941 2.022
48380.253739 1.993
48380.254538 1.997
48380.255336 2.009
48380.256135 2.000
48380.256935 1.928
48380.257895 1.942
48380.258694 1.962
48380.259481 1.940
48380.260280 1.887
48380.261067 1.906
48380.261854 1.908
48380.262652 1.918
48380.263439 1.960
48380.264238 1.958
48380.265036 1.906
48380.265835 1.879
48380.266634 1.874
48380.267432 1.868
48380.268219 1.745
48380.269018 1.900
48380.269805 1.891
48380.270592 1.892
48380.271380 1.881
48380.272179 1.903
48380.272977 1.874
48380.273776 1.879
48380.274575 1.884
48380.275373 1.877
48380.276172 1.843
48380.276970 1.853
48380.277769 1.866
48380.278568 1.894
48380.279366 1.824
48380.280165 1.890
48380.280963 1.945
48380.282723 1.851
48380.285918 1.730
48380.287515 1.872
48380.289911 1.764
48380.290710 1.700
48380.291508 1.757
48380.292307 1.812
48380.293106 1.818
48380.293904 1.856
48380.294703 1.826
48380.295501 1.884
48380.296300 1.802
48380.297099 1.815
48380.297897 1.866
48380.298696 1.839
48380.300294 1.883
48380.301093 1.855
48380.301891 1.815
48380.302690 1.830
48380.306046 1.899
48380.306845 1.843
48380.310039 1.724
48380.310838 1.945
48380.311637 1.753
48380.312435 1.850
48380.313212 1.855
48380.313235 1.847
48380.313744 1.851
48380.314034 1.783
48381.105432 2.012
48381.106346 2.027
48381.113048 2.016
48381.114020 2.049
48381.114807 2.059
48381.115594 1.998
48381.116381 2.046
48381.117168 1.990
48381.117955 1.986
48381.118742 2.029
48381.119530 2.006
48381.120317 2.071
48381.121104 2.066
48381.121891 2.058
48381.122678 1.998
48381.123466 2.028
48381.124253 2.009
48381.125040 2.016
48381.125827 2.034
48381.126614 2.065
48381.127401 2.021
48381.128188 2.036
48381.128975 2.048
48381.129762 2.062
48381.130549 2.036
48381.131336 2.018
48381.132123 2.062
48381.132910 2.059
48381.133698 2.045
48381.134485 2.086
48381.135272 2.040
48381.136059 2.033
48381.136846 2.100
48381.137807 2.038
48381.138594 2.047
48381.139381 2.002
48381.140168 2.024
48381.140955 1.973
48381.141742 2.067
48381.142529 2.007
48381.143316 1.975
48381.144103 1.958
48381.144890 2.045
48381.145677 2.009
48381.146464 1.992
48381.147251 2.042
48381.148039 2.001
48381.148826 2.029
48381.149613 1.998
48381.150400 2.009
48381.151187 1.970
48381.151974 1.957
48381.152762 1.991
48381.153549 1.969
48381.154336 1.924
48381.155123 1.971
48381.155910 1.985
48381.156697 1.959
48381.157484 1.949
48381.158271 1.987
48381.159058 1.955
48381.159845 1.973
48381.160632 1.932
48381.161594 1.931
48381.162381 1.923
48381.163168 1.901
48381.163955 1.926
48381.164742 1.914
48381.165529 1.877
48381.166316 1.871
48381.167103 1.897
48381.167890 1.887
48381.168677 1.837
48381.169464 1.887
48381.170251 1.845
48381.171038 1.867
48381.171825 1.857
48381.172612 1.890
48381.173399 1.895
48381.174186 1.837
48381.174973 1.862
48381.175761 1.873
48381.176548 1.889
48381.177335 1.818
48381.178122 1.840
48381.178909 1.842
48381.179696 1.822
48381.180483 1.804
48381.181270 1.827
48381.182058 1.824
48381.182845 1.810
48381.183632 1.845
48381.184419 1.798
48381.185379 1.870
48381.186166 1.823
48381.186953 1.839
48381.187740 1.810
48381.188527 1.818
48381.189314 1.840
48381.190102 1.876
48381.190890 1.872
48381.191677 1.848
48381.192464 1.871
48381.193262 1.860
48381.194049 1.817
48381.194836 1.785
48381.195623 1.883
48381.196410 1.805
48381.197197 1.768
48381.197984 1.809
48381.198771 1.830
48381.199559 1.839
48381.200346 1.828
48381.201133 1.800
48381.201920 1.830
48381.202707 1.790
48381.203494 1.822
48381.204293 1.870
48381.205080 1.817
48381.205867 1.824
48381.206654 1.857
48381.207441 1.849
48381.208228 1.850
48381.209189 1.829
48381.209976 1.832
48381.210763 1.822
48381.211550 1.878
48381.212337 1.891
48381.213124 1.847
48381.213911 1.863
48381.214698 1.868
48381.215485 1.855
48381.216284 1.869
48381.217071 1.863
48381.217858 1.878
48381.218646 1.897
48381.219433 1.854
48381.220220 1.810
48381.221007 1.858
48381.221794 1.823
48381.222581 1.837
48381.223368 1.831
48381.224167 1.810
48381.224966 1.794
48381.225753 1.875
48381.226551 1.844
48381.227350 1.907
48381.228148 1.853
48381.228947 1.878
48381.229746 1.862
48381.230544 1.871
48381.231343 1.879
48381.232142 1.869
48381.233103 1.887
48381.233902 1.883
48381.234689 1.855
48381.235476 1.884
48381.236263 1.908
48381.237062 1.901
48381.237849 1.916
48381.238647 1.889
48381.239446 1.902
48381.240244 1.920
48381.241043 1.871
48381.241842 1.905
48381.242640 1.866
48381.243427 1.880
48381.244214 1.879
48381.245013 1.906
48381.245812 1.875
48381.246610 1.881
48381.247410 1.888
48381.248208 1.889
48381.249007 1.887
48381.249806 1.891
48381.250604 1.897
48381.251403 1.854
48381.252190 1.839
48381.252988 1.892
48381.253787 1.858
48381.254586 1.875
48381.255384 1.878
48381.256183 1.856
48381.257144 1.843
48381.257942 1.865
48381.258741 1.902
48381.259539 1.906
48381.260338 1.914
48381.261138 1.889
48381.261936 1.916
48381.262735 1.860
48381.263533 1.927
48381.264332 1.897
48381.265131 1.911
48381.265929 1.945
48381.266728 1.883
48381.267526 1.960
48381.268325 1.913
48381.269124 1.924
48381.269922 1.899
48381.270721 1.904
48381.271520 1.924
48381.272318 1.939
48381.273117 1.927
48381.273915 1.900
48381.274714 1.905
48381.275514 1.918
48381.276312 1.860
48381.277111 1.902
48381.277909 1.883
48381.278708 1.888
48381.279507 1.856
48381.280305 1.862
48381.281277 1.897
48381.282076 1.891
48381.282875 1.950
48381.283673 1.906
48381.284472 1.902
48381.285271 1.916
48381.286069 1.833
48381.286868 1.906
48381.287666 1.862
48381.288465 1.878
48381.289264 1.829
48381.290063 1.906
48381.290862 1.870
48381.291660 1.824
48381.292459 1.962
48381.293258 1.859
48381.294056 1.823
48381.294855 1.828
48381.295653 1.887
48381.296452 1.910
48381.297251 1.951
48381.298049 1.869
48381.298848 1.898
48381.299647 1.848
48381.300445 1.855
48381.301244 1.865
48381.302042 1.973
48381.302841 1.907
48381.303641 1.809
48381.304439 1.840
48381.305411 1.855
48381.306210 1.867
48381.307009 1.703
48381.307529 1.958
48381.307807 1.737
48381.307958 1.678
48381.308606 2.074
48381.308652 1.753
48381.309173 1.674
48381.309590 1.815
48381.309995 1.925
48381.310759 1.800
48381.311152 1.964
48381.311997 1.744
48382.156616 1.978
48382.163492 1.980
48382.164476 1.942
48382.165263 1.914
48382.166050 1.952
48382.166837 2.013
48382.167624 1.969
48382.168411 1.957
48382.169198 1.974
48382.169985 1.963
48382.170772 1.973
48382.171559 1.987
48382.172346 1.957
48382.173133 1.965
48382.173920 1.953
48382.174709 1.996
48382.175496 1.963
48382.176283 2.051
48382.177070 1.998
48382.177857 2.023
48382.178644 2.056
48382.179431 1.984
48382.180218 1.936
48382.181005 1.953
48382.181792 1.913
48382.182579 1.947
48382.183366 1.938
48382.184153 1.983
48382.184940 1.960
48382.185727 1.945
48382.186514 1.981
48382.187301 1.926
48382.188250 1.946
48382.189038 1.895
48382.189825 1.948
48382.190612 2.029
48382.191399 1.948
48382.192186 1.917
48382.192973 1.943
48382.193760 1.950
48382.194547 1.952
48382.195335 1.942
48382.196122 1.925
48382.196909 1.953
48382.197696 1.920
48382.198483 1.915
48382.199270 1.935
48382.200057 1.936
48382.200844 1.928
48382.201631 1.924
48382.202418 1.936
48382.203206 1.910
48382.203993 1.929
48382.204780 1.941
48382.205567 1.922
48382.206354 1.912
48382.207141 1.942
48382.207928 1.957
48382.208715 1.900
48382.209502 1.951
48382.210289 1.954
48382.211076 1.929
48382.212037 1.941
48382.212824 1.923
48384.084434 1.992
48384.093428 2.181
48384.094216 2.268
48384.095003 2.192
48384.095790 2.183
48384.096577 2.193
48384.097364 2.163
48384.098151 2.151
48384.098938 2.299
48384.099725 2.082
48384.100512 2.077
48384.101300 2.321
48384.102249 2.152
48384.103823 2.390
48384.104610 2.194
48384.105397 2.183
48384.106184 2.031
48384.108545 2.114
48384.109332 2.172
48384.121301 2.174
48384.122088 2.185
48384.122875 2.216
48384.123662 2.252
48384.125236 2.156
48384.236286 2.141
48384.237073 2.026
48384.237987 1.983
48384.238774 2.027
48384.239561 2.047
48384.240487 1.991
48384.241274 1.978
48384.242061 2.007
48384.242987 2.053
48384.243774 2.067
48384.244561 2.068
48384.245487 2.013
48384.246274 2.018
48384.247061 2.038
48384.247988 2.000
48384.248775 2.005
48384.249701 2.032
48384.250488 2.037
48384.251275 2.054
48384.252062 2.023
48384.252849 2.014
48384.253636 1.969
48384.254423 2.027
48384.255210 2.005
48384.256009 1.960
48384.256796 2.051
48384.257757 2.041
48384.258544 2.020
48384.259331 2.007
48384.260118 2.050
48384.260905 2.000
48384.261692 2.001
48384.262480 2.014
48384.263267 2.032
48384.264054 1.971
48384.268684 2.002
48384.269540 2.046
48384.272156 2.027
48384.272943 1.949
48384.273730 1.995
48384.274517 1.978
48384.275304 1.980
48384.276091 2.007
48384.276879 1.976
48384.277666 2.042
48384.278453 1.988
48384.279240 2.004
48384.280201 2.025
48384.280988 2.008
48384.281775 2.013
48384.282562 1.970
48384.283349 1.996
48384.284136 1.971
48384.284923 2.018
48384.285710 1.958
48384.286497 1.962
48384.287284 1.946
48384.288245 1.974
48384.289032 1.911
48384.289819 1.910
48384.290606 1.968
48384.291394 1.984
48384.292181 2.006
48384.292968 1.968
48384.293755 1.958
48384.294542 1.951
48384.295329 1.874
48384.296290 1.985
48384.297077 1.971
48384.297864 1.959
48384.298651 1.992
48384.299438 1.892
48384.300225 2.010
48384.301012 1.947
48384.301799 1.970
48384.302586 1.861
48384.303385 1.902
48384.304345 1.947
48384.305132 1.962
48384.305920 1.754
48384.306707 1.816
48384.307494 2.005
48384.308941 2.013
48384.309450 2.086

